An unbiased ray-marching transmittance estimator

We present an in-depth analysis of the sources of variance in state-of-the-art unbiased volumetric transmittance estimators, and propose several new methods for improving their efficiency. These combine to produce a single estimator that is universally optimal relative to prior work, with up to several orders of magnitude lower variance at the same cost, and has zero variance for any ray with non-varying extinction. We first reduce the variance of truncated power-series estimators using a novel efficient application of U-statistics. We then greatly reduce the average expansion order of the power series and redistribute density evaluations to filter the optical depth estimates with an equidistant sampling comb. Combined with the use of an online control variate built from a sampled mean density estimate, the resulting estimator effectively performs ray marching most of the time while using rarely-sampled higher order terms to correct the bias.

==> figures/plots/code/convergence_plot.py <==
import numpy as np
import scipy.integrate
import scipy.stats
import scipy.optimize
import itertools
import sys
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import matplotlib
import pdb
import csv

from utils import *

DEBUG = False
ROULETTE_EXPMEAN = 0.9

SEED = 0
GLOBAL_SEED = 0 #np.random.randint(0, 65537)

EXPORT = 'pgf' #'display'

a, b = 0.0, 1.0 # Hardcoded


if DEBUG:
    M = elementarySymmetricMeans([1, 2, 3, 4])
    assert abs(M[0] - 1) < 1e-6
    assert abs(M[1] - (1+2+3+4)/4) < 1e-6
    assert abs(M[2] - (1*2+1*3+1*4+2*3+2*4+3*4)/6) < 1e-6
    assert abs(M[3] - (1*2*3+1*2*4+1*3*4+2*3*4)/4) < 1e-6
    assert abs(M[4] - (1*2*3*4)/1) < 1e-6

if EXPORT == 'pgf':
    matplotlib.use("pgf")
    matplotlib.rcParams.update({
        "pgf.texsystem": "pdflatex",
        'font.family': 'serif',
        'text.usetex': True,
        'pgf.rcfonts': False
    })
    
    def exportFig(file):
        plt.savefig(file)

elif EXPORT == 'display':
    def exportFig(file):
        plt.show()
    

plt.rcParams.update({
    'font.size': 5,
    'grid.linewidth': 0.5,
    'axes.titlesize': 4,
    'axes.labelsize': 6,
    'axes.linewidth': 0.5,
    'xtick.labelsize': 5,
    'ytick.labelsize': 5,
    'ytick.major.pad': 0,
    'ytick.minor.pad': 0,
    'legend.handlelength': 2,
    'legend.fontsize': 6,#5,
    #'legend.handleheight': 0.02,#5,
    'axes.titlesize': 6,
    'lines.linewidth': 1,
})


def evaluate(roulette, scene, integrator, N, ref, *args, **kwargs):
    Ys = []
    Xs = []

    for k in range(N):
        np.random.seed(12345 * GLOBAL_SEED + 65537 * SEED + k) # Just something to make it repeatable and changing.
        y, _, x, _= integrator(roulette, scene, *args, **kwargs)
        Ys.append(y)
        Xs.append(x)
    
    return np.mean(Xs), np.mean(np.square(Ys - ref))


def drawIntegrand(config, ref):
    scene = config['scene']
    
    # Draw integrand.
    T = np.linspace(a, b, 1000)
    #fig, ax = plt.subplots(1, 1, figsize=config['sceneSize'])
    fig, ax = plt.subplots(1, 1, figsize=config['sceneSize'])#, constrained_layout=True)

    #ax.axhline(y=0, color='k', linewidth=0.5)
    ax.plot(T, -F(scene, T), linewidth=0.5)
    ax.set_title(f'Density (Transm. = {ref:.02f})')
    #ax.set_ylabel('Density')
    ax.set_xlabel('Distance')
    ax.tick_params(axis='y', left=False)
    ax.set_yticks([])
    ax.set_xticks([0.0, 0.5, 1.0])
    #ax.set_xlim([0.0, 1.0])
    ax.set_ylim(bottom=-0.01)
    ax.spines['right'].set_visible(False)
    ax.spines['top'].set_visible(False)
    ax.spines['left'].set_visible(False)
    fig.tight_layout(pad=0.1)
    exportFig(config['sceneOut'])
    

def automaticControlMultipliersRange(p, config):
    maxMult, stepAdd, stepMult = config['maxMult'], config['stepAdd'], config['stepMult']
    majorant = p.majorant

    MULTIPLIERS = [1.0]
    
    minEvalCount = evalCmfRouletteSampleCount(majorant * (b - a))
    maxEvalCount = maxMult * minEvalCount
    lastEvalCountError = 1e10
    multiplier = 1.0
    
    while True:
        oldEvalCount = evalCmfRouletteSampleCount(majorant * (b - a) * multiplier)
        newMultiplier = stepMult * multiplier + stepAdd
        newEvalCount = evalCmfRouletteSampleCount(majorant * (b - a) * newMultiplier)
        
        oldError = abs(oldEvalCount - maxEvalCount)
        newError = abs(newEvalCount - maxEvalCount)
        if newError <= oldError:
            multiplier = newMultiplier
            MULTIPLIERS.append(multiplier)
        else:
            break
    
    return MULTIPLIERS
    
    
def getParams(config):
    class Params: pass
    p = Params()
    
    p.scene = config['scene']
    p.ref_x, p.ref_y = p.scene
    
    p.majorant = np.min(p.ref_y) * (b - a)
    p.minorant = np.max(p.ref_y) * (b - a)
    
    p.ref = integrateReference(p.scene)
    return p
    
    
def run(config):
    plt.rcParams.update({'savefig.facecolor': "0.8" if DEBUG else "1.0"}  )
   
    np.random.seed(GLOBAL_SEED)
    p = getParams(config)
    N = config['evalCount']

    majorantMultipliers = automaticControlMultipliersRange(p, config)

    
    print(f"Ref: {p.ref}")
    
    
    if config.get('sceneOut', None):
        drawIntegrand(config, p.ref)
    
    LEGEND_SHRINK_HACK = "\\!" * config['legendShrinkHack'] # Fix overwide legend


    Xs, Ys = [], []
    legend = []

    if True:
        X, Y = [], []
        for i in range(1, config['maxMult'] + 1):
            roulette = RouletteGeorgiev(p.majorant)
            x, var_y = evaluate(roulette, p.scene, expBySingleRepeats, N, p.ref, pivot=p.majorant, repeats=int(i))
            X.append(x); Y.append(var_y)
            
        Xs.append(X); Ys.append(Y)
        legend.append(f"pCMF (avg)" + LEGEND_SHRINK_HACK)

    if True:
        X, Y = [], []
        for i in majorantMultipliers:
            roulette = RouletteGeorgiev(p.majorant * i)
            x, var_y = evaluate(roulette, p.scene, expBySingle, N, p.ref, pivot=p.majorant * i)
            X.append(x); Y.append(var_y)
            
        Xs.append(X); Ys.append(Y)
        legend.append(f"pCMF (inc. maj.)" + LEGEND_SHRINK_HACK)

    if True:
        roulette = RouletteExpMean()
        X, Y = [], []
        
        for i in majorantMultipliers:
            tau = p.majorant * i
            tupleSize = unbiasedRayMarchingTupleSize(tau)
            x, var_y = evaluate(roulette, p.scene, expByUnbiasedSamplePivot, N, p.ref, tupleSize=tupleSize, standardize=False)
            X.append(x); Y.append(var_y)
        Xs.append(X); Ys.append(Y)
        legend.append(f"Ours, unbiased" + LEGEND_SHRINK_HACK)

    if True:
        X, Y = [], []
        
        for i in majorantMultipliers:
            tau = p.majorant * i
            tupleSize = biasedRayMarchingTupleSize(tau)
            x, var_y = evaluate(None, p.scene, expByMean, N, p.ref, tupleSize=tupleSize, standardize=False)
            X.append(x); Y.append(var_y)
        Xs.append(X); Ys.append(Y)
        legend.append(f"Ours, biased" + LEGEND_SHRINK_HACK)


    #styles = ['solid', 'dashed', 'dashdot', 'dotted']
    styles = ['dashdot', 'dotted', 'solid', 'dashed', ]
    markers = ['o', '+', 'x', 'D', 'v', 's', 'X', '|', '_']
    
    print(plt.rcParams.keys())
    
    fig, axes = plt.subplots(1, 1, figsize=config['plotSize'])
    ax = axes

    for i, (X, Y) in enumerate(zip(Xs, Ys)):
        style = styles[i % len(styles)]
        marker = markers[i % len(markers)]

        ax.plot(X, Y, linestyle=style)
        #for x, y, o in zip(X, Y, O):
        #    ax.text(x, y, f"{o:.5f}")

    ax.legend(legend)
    ax.set_xlabel('Evaluation Count')
    #ax.set_ylabel('Variance (MSE)')
    ax.set_title(f'Variance / MSE of estimators') # (T = {p.ref:.02f})')
    #ax.set_title(f'T = {p.ref:.02f})')

    #ax.set_xscale('linear')
    ax.set_xscale('log')
    ax.set_yscale('log')

    # Place ticks.
    xTicks = config['xTicks'].copy()
    minEvalCount = evalCmfRouletteSampleCount(p.majorant * (b - a))
    maxEvalCount = config['maxMult'] * minEvalCount
    if not int(minEvalCount) in xTicks: xTicks.insert(0, int(minEvalCount))
    if not int(maxEvalCount) in xTicks: xTicks.insert(0, int(maxEvalCount))
    
    # Hack padding of yticks.
    @ticker.FuncFormatter
    def major_formatter(x, pos):
        exp = int(np.floor(0.5 + np.log10(x)))
        
        if abs(x - 10**exp) < 1e-7:
            return f"$10^{{{exp}}}$\!\!" #:{[%.2f]" % x
        else:
            return f"{x}"

    ax.set_xticks(xTicks)
    #ax.yaxis.tick_right()
    ax.get_xaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())
    ax.get_yaxis().set_major_formatter(major_formatter) #matplotlib.ticker.ScalarFormatter())

    ax.grid(b=None, which='major', axis='both', linestyle='dashed')
    ax.tick_params(which='minor', axis='y', left=False)
    #ax.grid(b=None, which='minor', axis='both', linestyle='dashed')

    ax.spines['right'].set_visible(False)
    ax.spines['top'].set_visible(False)
    
    fig.tight_layout(pad=0.1)
    
    exportFig(config['plotOut'])


if __name__ == '__main__':
    #'density-400.csv'
    #'density-732.csv'
    #'density_dump.csv', 159
    parWidth = 3.4 #7.06233
    
    config = {
        'scene': loadSceneFromCsv('density-732.csv', 0, multiplier=1.5),
        #'sceneOut': "scene1.pgf", 'sceneSize': (parWidth, parWidth * 0.5),
        #'plotOut': r"longrangeplot.pgf", 'plotSize': (parWidth, parWidth * 0.5),
        'sceneOut': r"D:\Projects\Papers\TransmittanceEstimation\figures\plots\scene1.pgf", 'sceneSize': (parWidth * 0.4, parWidth * 0.45),
        'plotOut': r"D:\Projects\Papers\TransmittanceEstimation\figures\plots\scene1longrange.pgf", 'plotSize': (parWidth * 0.6, parWidth * 0.45),
        'legendShrinkHack': 14, # PGF output hack fix.
        'xTicks': [10, 30, 100, 100],
        'stepAdd': 0.0,
        'stepMult': 1.1,
        'maxMult': 60, #60,
        'evalCount': 200 #60 # #1000
    }
    run(config)
    
    config = {
        'scene': loadSceneFromCsv('density-400.csv', 0, multiplier=1.5),
        #'sceneOut': "scene1.pgf", 'sceneSize': (parWidth, parWidth * 0.5),
        #'plotOut': r"longrangeplot.pgf", 'plotSize': (parWidth, parWidth * 0.5),
        'sceneOut': r"D:\Projects\Papers\TransmittanceEstimation\figures\plots\scene2.pgf", 'sceneSize': (parWidth * 0.4, parWidth * 0.35),
        'plotOut': r"D:\Projects\Papers\TransmittanceEstimation\figures\plots\scene2shortrange.pgf", 'plotSize': (parWidth * 0.6, parWidth * 0.35),
        'legendShrinkHack': 14, # PGF output hack fix.
        'xTicks': [], #10, 30, 100, 100],
        'stepAdd': 0.0,
        'stepMult': 1.1,
        'maxMult': 10, #60,
        'evalCount': 4 #60 # #1000
    }
    run(config)
    
    config = {
        'scene': loadSceneFromCsv('density_dump.csv', 159, multiplier=1.5),
        #'sceneOut': "scene1.pgf", 'sceneSize': (parWidth, parWidth * 0.5),
        #'plotOut': r"longrangeplot.pgf", 'plotSize': (parWidth, parWidth * 0.5),
        'sceneOut': r"D:\Projects\Papers\TransmittanceEstimation\figures\plots\scene3.pgf", 'sceneSize': (parWidth * 0.4, parWidth * 0.35),
        'plotOut': r"D:\Projects\Papers\TransmittanceEstimation\figures\plots\scene3shortrange.pgf", 'plotSize': (parWidth * 0.6, parWidth * 0.35),
        'legendShrinkHack': 14, # PGF output hack fix.
        'xTicks': [], #10, 30, 100, 100],
        'stepAdd': 0.0,
        'stepMult': 1.1,
        'maxMult': 10, #60,
        'evalCount': 4 #60 # #1000
    }
    run(config)
    

==> figures/plots/code/pcmf_sample_count_fit.py <==
import numpy as np
import matplotlib.pyplot as plt
import concurrent.futures
from mpmath import *


def rouletteMean(majorant):
    u = mpf(majorant)
    total = mpf(0.0)
    
    mass = mpf(0.0)
    i = 1
    c = exp(-u)
    
    #print(c)

    while mass < 0.99:
        mass += c
        total += 1
        c *= u / i
        i += 1

    P = 1.0
    
    while i < 5000:
        P *= u / i

        total += P
        i += 1
       
    return total


#def rouletteMean(majorant): 
#    u = majorant
#    total = 0
#    
#    #pdb.set_trace()
#    mass = exp(-u)
#    c = exp(-u)
#    i = 1
#    total = mpf(0.0)
#    while mass < 0.99:
#        mass += c
#        c *= u / i
#        i += 1
#        total += 1.0
#    
#    total -= 1
#    c = int(i) - 1
#
#    N = int(c)
#
#    P = 1.0
#    i = N + 1
#    c = u
#    while i < 5000:
#        P *= min(1, c / i)
#        total += P
#        i += 1
#        
#    return total
    
    
def getTargetData(Nmin=0.01, Nmax=1000, mult=1.1, add=0.0):
    X = []
    Y = []
    
    mp.dps = 15
    
    maj = Nmin # 0.001
    while maj < Nmax:
        X.append(maj)
        Y.append(float(rouletteMean(maj)))
        print(float(maj), Y[-1] / maj)
        #maj *= 1.05
        maj = maj * mult + add 

    return np.array(X), np.array(Y)
#import pdb
#pdb.set_trace()
    
#def f(a, b, c, X):
   # return np.ceil(np.sqrt(np.maximum(0.0, a + b*X + c*X*X)))

#def f(a, b, c, X):
#    return np.ceil((a + b * X + X * X) / (c + X))# (0.0, a + b*X + c * X * X + X * X * X)**(1.0/3.0)))

#def f(a, b, c, X):
#    return np.ceil((np.maximum(0.0, a + b*X + c * X * X + X * X * X)**(1.0/3.0)))

#def f(a, b, c, d, X):
#    return np.ceil((np.maximum(0.0, a + b*X + X * X )**(1.0/2)))
    
def f(a, b, c, d, X):
    return np.ceil(((a + X)*(b + X)*(c + X))**(1.0/3))
    #return np.ceil((np.maximum(1.0, (a + X)*(b + X)*(c + X))**(1.0/3)))

#def f(a, b, c, d, X):
#    return np.ceil((np.maximum(0.0, a + b*X + c * X * X + X * X * X )**(1.0/3)))
#^^^^^

#def f(a, b, c, d, X):
#    return np.ceil((np.maximum(0.0, a + b*X + c * X * X + d * X * X * X + X * X * X * X)**(1.0/4.0)))

def loss(a, b, c, d, X, Yref):
    y = f(a, b, c, d, X)
    return np.sum(np.square(y - Yref) / Yref**2)
    
#def loss(a, b, c, X, Yref):
#    y = f(a, b, c, X)
#    return np.sum(np.square(y - Yref) / Yref**2)
    
def search(X, Y, A, B, C, D):
    best = None
    bestLoss = 1e100
    
    for a in A:
        print(a)
        for b in B:
            if b < a: continue
            for c in C:
                if c < b: continue
                for d in D:
                    l = loss(a, b, c, d, X, Y)
                    if l < bestLoss:
                        bestLoss = l
                        best = (a, b, c, d)
    return best, bestLoss
    
    #for a in A:
    #    print(a)
    #    for b in B:
    #        for c in C:
    #            l = loss(a, b, c, X, Y)
    #            if l < bestLoss:
    #                bestLoss = l
    #                best = (a, b, c)
    return best, bestLoss


def searchParams(X, Y, A, B, C, D, nWorkers):
#def searchParams(X, Y, A, B, C, nWorkers):
    print(X)
    with concurrent.futures.ProcessPoolExecutor(max_workers=nWorkers) as executor:    
        tasks = []
        for i in range(nWorkers):
            tasks.append(executor.submit(search, X, Y, A[i::nWorkers], B, C, D))
            #tasks.append(executor.submit(search, X, Y, A[i::nWorkers], B, C))
            #search(X, Y, A[::nWorkers], B, C)
        
        best = None
        bestLoss = 1e100
        for task in tasks:
            params, loss = task.result()
            if loss < bestLoss:
                bestLoss = loss
                best = params

    return best
    
    
if __name__ == '__main__':
    if False:
        X, Y = getTargetData(mult=1.02)
        
        nWorkers = 12

        A = np.arange(0.01, 0.02, 0.001)
        B = np.arange(0.61, 0.7, 0.01)
        C = np.arange(58, 62, 0.1)

        # ---> (0.59 + 40 t + 61 t^2 + t^3)^(1/3)
        # ---> ((0.015 + x)(0.65 + x)(60.3 + x))**(1/3)
        
        D = np.arange(0, 1) #120.0, 200.0, 10.0) #.0, 80.0, 0.1)
        # --> (0.15 + 80 x + 150 x^2 + 140 x^3 + x^4)^(1/4)
        
        best = searchParams(X, Y, A, B, C, D, nWorkers)
        Y2 = f(best[0], best[1], best[2], best[3], X)

        plt.loglog(X, Y, 'r-')
        plt.loglog(X, Y2, 'b:')
        
        print(f"Best: {best}")
        plt.title('Sample count matching')
        plt.xlabel('Control thickness')
        plt.ylabel('Sample count')
        plt.legend(['Expectation of pCMF', f'Approximation']) #f'Y = {best[0]} + {best[2]} maj'])# 'ceil(sqrt(0.7 + 23 maj + 1.4 maj^2))', 'Expectation of B&K (C=1) with tupleSize max(1, round(... / e))'])

        plt.show()

    best = 0.015, 0.65, 60.3, 0.0


# Good: (0.61 + 38.2 maj + 64.6 maj^2 + maj^3)^(1/3)


#c = np.e
#tupleSize = np.maximum(1.0, np.around(targetLookupCount / np.e))
#realizedLookupCount = np.e * tupleSize
#Y4 = realizedLookupCount
#
#Y4 = 1.3 * X + 2
#Y5 = np.ceil(1.3 * X + 1)
#Y4 = f2(best[np.ceil(X)
#plt.loglog(X, Y3, 'y--')
    #plt.legend(['Expectation of G-CMF', f'Y = ceil(cbrt({best[0]:.02f} + {best[1]:.02f} maj + {best[2]:.02f} maj^2 + maj^3)'])# 'ceil(sqrt(0.7 + 23 maj + 1.4 maj^2))', 'Expectation of B&K (C=1) with tupleSize max(1, round(... / e))'])

    if True:
        X_ref, Y_ref = getTargetData(Nmin=0.01, Nmax=10.08, mult=1.0, add=0.01)
        print(np.mean(abs(Y_ref - f(best[0], best[1], best[2], best[3], X_ref))))
        print(np.max(abs(Y_ref - f(best[0], best[1], best[2], best[3], X_ref))))
        
        Y2 = f(best[0], best[1], best[2], best[3], X_ref)
        plt.loglog(X_ref, Y_ref, 'r-')
        plt.loglog(X_ref, Y2, 'b:')
        
        plt.title('Sample count matching')
        plt.xlabel('Control thickness')
        plt.ylabel('Sample count')
        plt.legend(['Expectation of pCMF', f'Approximation']) #f'Y = {best[0]} + {best[2]} maj'])# 
        plt.show()

    #X_ref, Y_ref = getTargetData(Nmin=10.0, Nmax=100000, mult=1.01)
    #print(np.max(abs(Y_ref - f(best[0], best[1], best[2], best[3], X_ref))/Y_ref))

==> figures/plots/code/samplecount_validation.py <==
import numpy as np
import pdb
import matplotlib.pyplot as plt


def evalCmfRouletteSampleCount(tau):
	return np.ceil(np.sqrt(0.7 + 23 * tau + 1.4 * tau * tau))

def evalBhanotKennedySampleCount(C):
	# Return N + 1 + N! / C^N * [exp(C) - sum[k=0..N] c^k/k!]
	# where N = floor(C)

	N = int(C);

	t = 1.0
	taylorSum = 1.0
	k = 1
	while k <= N:
		t *= C / k
		taylorSum += t
		k += 1

	return N + 1.0 + (np.exp(C) - taylorSum) / t
	
def evalBhanotKennedySampleCountAlpha(C, tupleSize, alpha):
	# Return N + 1 + N! / g^N * [exp(g) - sum[k=0..N] g^k/k!]
	# where N = floor(C) and g = C / tupleSize^alpha

	N = int(C);
	g = C / tupleSize**alpha

	t = 1.0
	taylorSum = 1.0
	k = 1
	while k <= N:
		t *= g / k
		taylorSum += t
		k += 1

	return N + 1.0 + (np.exp(g) - taylorSum) / t
	
	
####################
## Bhanot-Kennedy ##
####################
def bkSampleCount_ref(c, tupleSize, alpha):
	p = 1.0
	totalSamples = 1
	k = 1.0
	while True:
		if k <= c:
			P = 1.0
		else:
			P = np.minimum(1.0, c / (k * tupleSize**alpha))
		if not (np.random.uniform() < P):
			break
		totalSamples += 1
		k += 1
	
	return totalSamples		
		
def bkSampleCount_stochastic(c, tupleSize, alpha):
	N = int(c)
	u = np.random.uniform()

	P = 1.0
	i = N + 1
	totalSamples = N+1

	while True:
		P *= c / i / tupleSize**alpha
		if P <= u:
			return totalSamples

		totalSamples += 1
		i += 1

def bkSampleCount_quick(c, tupleSize, alpha):
	N = int(c)

	P = 1.0
	i = N + 1

	totalSamples = N+1.0
	
	oldTotalSamples = 0.0

	while oldTotalSamples != totalSamples:
		oldTotalSamples = totalSamples
		
		P *= c / i / tupleSize**alpha
		totalSamples += P
		i += 1
	
	return totalSamples

######################
## ExpMean roulette ##
######################
def expMeanRR_stochastic(c, tupleSize, alpha, expMeanP):
	N = int(c)
	u = np.random.uniform()

	P = 1.0
	i = N + 1

	totalSamples = 1
	#print(f"A, {totalSamples}")
	if np.random.random() < expMeanP:
		return totalSamples

	totalSamples += N
	
	while True:
		q = min(1, c / i / tupleSize**alpha)
		
		P *= q
		if P <= u:
			return totalSamples

		totalSamples += 1
		i += 1
	
		#print(f"C, {totalSamples}")

	return totalSamples

def expMeanRR_quick(c, tupleSize, alpha, expMeanP):
	N = int(c)

	P = 1.0
	i = N + 1

	totalSamples = 1.0 + (1.0 - expMeanP) * N
	oldTotalSamples = 0.0
	while oldTotalSamples != totalSamples:
		oldTotalSamples = totalSamples
		
		q = min(1, c / i / tupleSize**alpha)
		
		P *= q
		totalSamples += (1.0 - expMeanP) * P
		i += 1
	
	return totalSamples

############################
## Defensive MIS roulette ##
############################
def defensiveExpMean_stochastic(c_d, alpha_d, c_a, alpha_a, p_d, tupleSize, expMeanP):
	if np.random.uniform() <= expMeanP:
		return 1.0
	if np.random.uniform() <= p_d:
		return bkSampleCount_stochastic(c_d, tupleSize, alpha_d)
	return bkSampleCount_stochastic(c_a, tupleSize, alpha_a)

def defensiveExpMean_quick(c_d, alpha_d, c_a, alpha_a, p_d, tupleSize, expMeanP):
	totalSamples = expMeanP
	totalSamples += (1.0 - expMeanP) * p_d * bkSampleCount_quick(c_d, tupleSize, alpha_d)
	totalSamples += (1.0 - expMeanP) * (1.0 - p_d) * bkSampleCount_quick(c_a, tupleSize, alpha_a)
	return totalSamples


expMeanP = 0.9
kExpMeanC = 1.0
C = 1.0
alpha = 2.0

cDefensive = 2.0
alphaDefensive = 0.0
pDefensive = 0.25


def searchTupleSize(majorantTau, expectedSampleCountFromTupleSizeFunc):
	f = expectedSampleCountFromTupleSizeFunc
	
	targetLookupCount = evalCmfRouletteSampleCount(majorantTau)
	
	tupleSizeMin = 1
	tupleSizeMax = 2
	
	# Find search window.
	errorMin = f(tupleSizeMin) * tupleSizeMin - targetLookupCount
	if errorMin >= 0:
		return tupleSizeMin
		
	while True:
		errorMax = f(tupleSizeMax) * tupleSizeMax - targetLookupCount
		if errorMax >= 0:
			break
		errorMin = errorMax
		tupleSizeMin = tupleSizeMax
		tupleSizeMax *= 2

	# Binary search. (Guaranteed: error at tupleSizeMin < 0 and error at tupleSizeMax > 0)
	while tupleSizeMax > tupleSizeMin + 1:
		tupleSizeCandidate = (tupleSizeMin + tupleSizeMax + 1) // 2
		error = f(tupleSizeCandidate) * tupleSizeCandidate - targetLookupCount 
		if error >= 0:
			tupleSizeMax = tupleSizeCandidate
			errorMax = error
		else:
			tupleSizeMin = tupleSizeCandidate
			errorMin = error
	
	if abs(errorMax) < abs(errorMin):
		return tupleSizeMax
	return tupleSizeMin


def searchBhanotKennedyTupleSize(majorantTau, C, alpha):
	return searchTupleSize(
		majorantTau,
		lambda tupleSize: evalBhanotKennedySampleCountAlpha(C, tupleSize, alpha)
	)
	
def searchExpMeanRouletteTupleSize(majorantTau, C, alpha, expMeanP):
	return searchTupleSize(
		majorantTau,
		lambda tupleSize: expMeanP * 1.0 + (1.0 - expMeanP) * evalBhanotKennedySampleCountAlpha(C, tupleSize, alpha)
	)
	
def searchDefensiveExpMeanRouletteTupleSize(majorantTau, C_d, alpha_d, C_a, alpha_a, prob_d, expMeanP):
	return searchTupleSize(
		majorantTau,
		lambda tupleSize: (
			expMeanP * 1.0 +
			(1.0 - expMeanP) * prob_d * evalBhanotKennedySampleCountAlpha(C_d, tupleSize, alpha_d) +
			(1.0 - expMeanP) * (1.0 - prob_d) * evalBhanotKennedySampleCountAlpha(C_a, tupleSize, alpha_a)
		)
	)
	

#	# Note: Does not take alpha into account.	
#	targetLookupCount = evalCmfRouletteSampleCount(majorantTau)
#	
#	#pdb.set_trace()
#
#	tupleSizeMin = 1
#	tupleSizeMax = 2
#	
#	# Find search window.
#	errorMin = BhanotKennedyAutomaticTupleSize_error(majorantTau, tupleSizeMin, alpha, targetLookupCount)
#	if errorMin >= 0:
#		return tupleSizeMin
#		
#	while True:
#		errorMax = BhanotKennedyAutomaticTupleSize_error(majorantTau, tupleSizeMax, alpha, targetLookupCount)
#		if errorMax >= 0:
#			break
#		errorMin = errorMax
#		tupleSizeMin = tupleSizeMax
#		tupleSizeMax *= 2
#
#	# Binary search. (Guaranteed: error at tupleSizeMin < 0 and error at tupleSizeMax > 0)
#	while tupleSizeMax > tupleSizeMin + 1:
#		tupleSizeCandidate = (tupleSizeMin + tupleSizeMax + 1) // 2
#		error = BhanotKennedyAutomaticTupleSize_error(majorantTau, tupleSizeCandidate, alpha, targetLookupCount)
#		if error >= 0:
#			tupleSizeMax = tupleSizeCandidate
#			errorMax = error
#		else:
#			tupleSizeMin = tupleSizeCandidate
#			errorMin = error
#	
#	if abs(errorMax) < abs(errorMin):
#		return tupleSizeMax
#	return tupleSizeMin
#	
#
def BhanotKennedyAutomaticTupleSize(majorantTau, C):
	# Note: Does not take alpha into account.
	sampleCount = evalBhanotKennedySampleCount(C)
	targetLookupCount = evalCmfRouletteSampleCount(majorantTau)
	tupleSize = targetLookupCount / sampleCount
	return tupleSize

def ExpMeanRouletteAutomaticTupleSize(majorantTau, C, expMeanP):
	sampleCount = expMeanP * 1.0 + (1.0 - expMeanP) * evalBhanotKennedySampleCount(C)
	targetLookupCount = evalCmfRouletteSampleCount(majorantTau)
	tupleSize = targetLookupCount / sampleCount
	return tupleSize

def BiasedExpMeanAutomaticTupleSize(majorantTau):
	sampleCount = 1.0
	targetLookupCount = evalCmfRouletteSampleCount(majorantTau)
	tupleSize = targetLookupCount / sampleCount
	return tupleSize


def meanF(f):
	N = 100
	Y = [f() for i in range(N)]
	print(Y)
	return np.mean(Y)
	

legend = []

#smajorantTau = 0.01
X = 10 ** np.linspace(-3, 3, 100)


legend.append("Target")
Y_target = []
for tau in X:
	Y_target.append(evalCmfRouletteSampleCount(tau))
plt.loglog(X, Y_target)

#legend.append("automatic BK tupleSize + reference roulette")
#Y_bk_ref = []
#for tau in X:
#	tupleSize = searchBhanotKennedyTupleSize(tau, C, alpha)
#	Y_bk_ref.append(meanF(lambda:bkSampleCount_ref(C, tupleSize, alpha) * tupleSize))
#plt.loglog(X, Y_bk_ref)

#legend.append("automatic BK tupleSize + normal roulette")
#Y_bk_stochastic = []
#for tau in X:
#	tupleSize = searchBhanotKennedyTupleSize(tau, C, alpha)
#	Y_bk_stochastic.append(meanF(lambda:bkSampleCount_stochastic(C, tupleSize, alpha) * tupleSize))
#plt.loglog(X, Y_bk_stochastic)

#legend.append("automatic BK tupleSize + roulette expectation")
#Y_bk_expectation = []
#for tau in X:
#	tupleSize = searchBhanotKennedyTupleSize(tau, C, alpha)
#	Y_bk_expectation.append(bkSampleCount_quick(C, tupleSize, alpha) * tupleSize)
#plt.loglog(X, Y_bk_expectation)

legend.append("automatic BK tupleSize + direct formula")
Y_bk_formula = []
for tau in X:
	tupleSize = searchBhanotKennedyTupleSize(tau, C, alpha)
	Y_bk_formula.append(evalBhanotKennedySampleCountAlpha(C, tupleSize, alpha) * tupleSize)
plt.loglog(X, Y_bk_formula)

#legend.append("automatic ExpMeanRR tupleSize + normal roulette")
#Y_emrr_stochastic = []
#for tau in X:
#	tupleSize = searchExpMeanRouletteTupleSize(tau, C, alpha, expMeanP)
#	Y_emrr_stochastic.append(meanF(lambda:expMeanRR_stochastic(C, tupleSize, alpha, expMeanP) * tupleSize))
#plt.loglog(X, Y_emrr_stochastic)

#legend.append("automatic ExpMeanRR tupleSize + roulette expectation")
#Y_emrr_quick = []
#for tau in X:
#	tupleSize = searchExpMeanRouletteTupleSize(tau, C, alpha, expMeanP)
#	Y_emrr_quick.append(expMeanRR_quick(C, tupleSize, alpha, expMeanP) * tupleSize)
#plt.loglog(X, Y_emrr_quick)

legend.append("automatic ExpMeanRR tupleSize + direct formula")
Y_emrr_formula = []
for tau in X:
	tupleSize = searchExpMeanRouletteTupleSize(tau, C, alpha, expMeanP)
	Y_emrr_formula.append((expMeanP + (1.0 - expMeanP) * evalBhanotKennedySampleCountAlpha(C, tupleSize, alpha)) * tupleSize)
plt.loglog(X, Y_emrr_formula)

#legend.append("automatic DA ExpMeanRR tupleSize + normal roulette")
#Y_da_stochastic = []
#for tau in X:
#	tupleSize = searchDefensiveExpMeanRouletteTupleSize(tau, cDefensive, alphaDefensive, C, alpha, pDefensive, expMeanP)
#	Y_da_stochastic.append(meanF(lambda:expMeanRR_stochastic(C, tupleSize, alpha, expMeanP) * tupleSize))
#plt.loglog(X, Y_da_stochastic)

#legend.append("automatic DA ExpMeanRR tupleSize + roulette expectation")
#Y_da_quick = []
#for tau in X:
#	tupleSize = searchDefensiveExpMeanRouletteTupleSize(tau, cDefensive, alphaDefensive, C, alpha, pDefensive, expMeanP)
#	Y_da_quick.append(expMeanRR_quick(C, tupleSize, alpha, expMeanP) * tupleSize)
#plt.loglog(X, Y_da_quick)

legend.append("automatic DA ExpMeanRR tupleSize + direct formula")
Y_da_formula = []
for tau in X:
	tupleSize = searchDefensiveExpMeanRouletteTupleSize(tau, cDefensive, alphaDefensive, C, alpha, pDefensive, expMeanP)
	Y_da_formula.append((expMeanP * 1.0 +
			(1.0 - expMeanP) * pDefensive * evalBhanotKennedySampleCountAlpha(cDefensive, tupleSize, alphaDefensive) +
			(1.0 - expMeanP) * (1.0 - pDefensive) * evalBhanotKennedySampleCountAlpha(C, tupleSize, alpha)) * tupleSize)
plt.loglog(X, Y_da_formula)


plt.legend(legend)
plt.ylabel("Total lookups")
plt.xlabel("Tau")
plt.show()

==> figures/plots/code/utils.py <==
import csv
import numpy as np


########################## 
# Sample count functions #
##########################

ROULETTE_EXPMEAN = 0.9
MAX_ORDER = 2000
a = 0
b = 1

# A relatively accurate approximation for the expected sample count of the CMF roulette for the given tau (majorant * rayLength).
def evalCmfRouletteSampleCount(tau):
    tau = abs(tau)
    return np.ceil(((0.015 + tau) * (0.65 + tau) * (60.3 + tau))**(1.0/3.0))

# Expected sample count for the sampled pivot method with the Bhanot&Kennedy roulette.
def evalBhanotKennedySampleCount(C):
    # Return N + 1 + N! / C^N * [exp(C) - sum[k=0..N] c^k/k!]
    # where N = floor(C)
    N = int(C)

    t = 1.0
    taylorSum = 1.0
    k = 1
    while k <= N:
        t *= C / k
        taylorSum += t
        k += 1

    return N + 1.0 + (np.exp(C) - taylorSum) / t

def unbiasedRayMarchingTupleSize(tau, endpointMatching=False):
    targetLookupCount = evalCmfRouletteSampleCount(tau)
    sampleCount = ROULETTE_EXPMEAN * 1.0 + (1.0 - ROULETTE_EXPMEAN) * evalBhanotKennedySampleCount(2)

    if endpointMatching:
        #const float minimumTupleSize = VOLUME_SAMPLER_PSERIES_ENDPOINT_MATCHING_MINIMUM_TUPLE_SIZE;
        tupleSize = int(max(1.0, 0.5 + (targetLookupCount - 2.0) / sampleCount))
        #if tupleSize >= minimumTupleSize)
        #{
        #    enableEndpointMatching = true;
        #    return tupleSize;
        #}
        return tupleSize
#endif
        
    #enableEndpointMatching = false;
    tupleSize = int(max(1.0, 0.5 + targetLookupCount / sampleCount))
    return tupleSize
    
def biasedRayMarchingTupleSize(tau, endpointMatching=False):
    targetLookupCount = evalCmfRouletteSampleCount(tau)
    sampleCount = 1

    if endpointMatching:
        #const float minimumTupleSize = VOLUME_SAMPLER_PSERIES_ENDPOINT_MATCHING_MINIMUM_TUPLE_SIZE;
        tupleSize = int(max(1.0, 0.5 + (targetLookupCount - 2.0) / sampleCount))
        #if tupleSize >= minimumTupleSize)
        #{
        #    enableEndpointMatching = true;
        #    return tupleSize;
        #}
        return tupleSize
#endif
        
    #enableEndpointMatching = false;
    tupleSize = int(max(1.0, 0.5 + targetLookupCount / sampleCount))
    return tupleSize


############
# Roulette #
############

class Roulette:
    pass

class RouletteGeorgiev:
    MAX_ORDER = 2000
    GEORGIEV_QUALITY = 0.99
    
    def __init__(self, majorant):
        self.majorant = majorant
        
    def weights(self):
        u = np.random.uniform()
        tau = abs(self.majorant)
        prob_k = np.exp(-tau)
        cumMass = 0.0
        P = 1.0

        k = 1
        
        probabilities = [1]
        while k < self.MAX_ORDER:
            sureAccept = cumMass < self.GEORGIEV_QUALITY
            cumMass += prob_k
            
            r = tau / k;
            #print(evalI, k, cumMass, GEORGIEV_QUALITY, GEORGIEV_MAJORANT, sureAccept, r)
            #assert sureAccept or r <= 1.0

            P_accept = 1.0 if sureAccept else r
            P *= P_accept
            prob_k *= r
            
            if P <= u:
                return 1.0 / np.array(probabilities), len(probabilities) - 1
            
            probabilities.append(P)
                
            k += 1
        
        print("Maximum order reached!")
        assert False

class RouletteBK:
    def __init__(self):
        self.c = 1
       
    def weights(self):
        N = int(self.c)
        u = np.random.uniform()

        P = 1.0
        i = N + 1
        probabilities = [1] * (N + 1)

        while True:
            P *= self.c / i
            if P <= u:
                return 1.0 / np.array(probabilities), len(probabilities) - 1

            probabilities.append(P)

            i += 1

class RouletteExpMean:
    def __init__(self):
        self.c = 2
        self.p_expmean = 0.90
        
    def weights(self):
        N = int(self.c)
        u = np.random.uniform()

        P = 1.0
        i = N + 1
        probabilities = [1] * (N + 1)

        if np.random.random() < self.p_expmean:
            return 1.0 / np.array(probabilities), 0
        
        while True:
            q = min(1, self.c / i)
            
            P *= q
            if P <= u:
                return 1.0 / np.array(probabilities), len(probabilities) - 1

            probabilities.append(P * (1 - self.p_expmean))

            i += 1
            
#    def roulette(maxOrder):
#        if ROULETTE_TYPE == 'georgiev':
#            return roulette_georgiev(maxOrder)
#        elif ROULETTE_TYPE == 'bk':
#            return roulette_bk(maxOrder)
#        elif ROULETTE_TYPE == 'expmean':
#            return roulette_expmean(maxOrder)
#        assert False
#        

############
# Sampling #
############

def sampleT(a, b, size=None):
    X = np.random.uniform(a, b, size)
    pdf = np.ones_like(X) / (b - a)
    return X, pdf

def F(scene, t):
    ref_x, ref_y = scene
    return np.interp((t - a) / (b - a), ref_x, ref_y)

def elementarySymmetricMeans(Xs, order=None):
    Xs = np.asarray(Xs)

    if order is None:
        order = len(Xs)

    m = np.zeros(shape=[order + 1])
    m[0] = 1

    n = len(Xs)
    if len(Xs) == 0:
        return m

    P = np.array([np.mean(Xs**k) for k in range(0, n+1)])

    for k in range(1, order + 1):
        a_i = -n / k
        m_k = 0.0
        for i in range(1, k + 1):
            a_i = -a_i * (k - i + 1) / (n - k + i)
            m_k += a_i * P[i] * m[k-i]
        m[k] = m_k

    return m


##############
# Estimators #
##############
def expBySingle(roulette, scene, pivot=0.0):
    # Roulette.
    weights, order = roulette.weights()
    sampleCount = order

    # Get samples.
    T, pdf = sampleT(a, b, size=[sampleCount])
    Xs = np.array(F(scene, T) / pdf) - pivot


    # Normalize samples for improved stability. This ends up being mathematically a no-op since we multiply L back in in the iteration.
    L = max(1e-6, np.max(np.abs(Xs))) if len(Xs) >= 1 else 1.0
    Xs /= L

    # Evaluate the Taylor polynomial with respect to the pivot.
    M = np.array([np.prod(Xs[:i]) for i in range(order + 1)])
    #M = np.prod(Xs, order)
    c = 1.0
    terms = []
    for i in range(0, order + 1):
        terms.append(c * M[i])
        c *= L/(i+1)

    # Evaluate `roulette * exp(pivot) * (Σ_k symMeans(X - pivot, k) / k!)`.
    # The expectation is `exp(pivot) * exp(-pivot + E[X]) = exp(E[X])`.
    terms = weights * np.exp(pivot) * np.array(terms)
    return np.sum(terms), terms, sampleCount, order

def expBySingleRepeats(roulette, scene, pivot=0.0, repeats=1):
    # Roulette.
    result = 0.0
    totalSampleCount = 0
    
    for repeat in range(repeats):
        weights, order = roulette.weights()
        sampleCount = order

        # Get samples.
        T, pdf = sampleT(a, b, size=[sampleCount])
        Xs = np.array(F(scene, T) / pdf) - pivot


        # Normalize samples for improved stability. This ends up being mathematically a no-op since we multiply L back in in the iteration.
        L = max(1e-6, np.max(np.abs(Xs))) if len(Xs) >= 1 else 1.0
        Xs /= L

        # Evaluate the Taylor polynomial with respect to the pivot.
        M = np.array([np.prod(Xs[:i]) for i in range(order + 1)])
        #M = np.prod(Xs, order)
        c = 1.0
        terms = []
        for i in range(0, order + 1):
            terms.append(c * M[i])
            c *= L/(i+1)

        # Evaluate `roulette * exp(pivot) * (Σ_k symMeans(X - pivot, k) / k!)`.
        # The expectation is `exp(pivot) * exp(-pivot + E[X]) = exp(E[X])`.
        terms = weights * np.exp(pivot) * np.array(terms)
        result += np.sum(terms)
        
        totalSampleCount += sampleCount

    result /= repeats
    
    return result, [result], totalSampleCount, order


#def expByTupleSingle(a, b, maxOrder, pivot=0.0, tupleSize=3):
#   # Roulette.
#   weights, order = roulette.weights()
#   sampleCount = order
#
#   # Sample.
#   T = np.arange(tupleSize) / tupleSize
#
#   Xs = []
#   for i in range(sampleCount):
#       u = np.random.uniform()
#       t = (u + T) % 1.0
#       t = a + (b - a) * t
#       f = (b - a) * np.mean(F(t)) - pivot
#
#       Xs.append(f)
#
#   # Get samples.
#   Xs = np.array(Xs)
#
#   # Normalize samples for improved stability. This ends up being mathematically a no-op since we multiply L back in in the iteration.
#   L = max(1e-6, np.max(np.abs(Xs))) if len(Xs) >= 1 else 1.0
#   Xs /= L
#
#   # Evaluate the Taylor polynomial with respect to the pivot.
#   M = np.array([np.prod(Xs[:i]) for i in range(order + 1)])
#   c = 1.0
#   terms = []
#   for i in range(0, order + 1):
#       terms.append(c * M[i])
#       c *= L/(i+1)
#
#   # Evaluate `roulette * exp(pivot) * (Σ_k symMeans(X - pivot, k) / k!)`.
#   # The expectation is `exp(pivot) * exp(-pivot + E[X]) = exp(E[X])`.
#   terms = weights * np.exp(pivot) * np.array(terms)
#   return np.sum(terms), terms, tupleSize * sampleCount, order

def expByCombinations(roulette, scene, maxOrder, pivot=0.0, standardize=None):
    assert standardize is not None
    # Roulette.
    weights, order = roulette.weights()
    sampleCount = order


    if standardize:
        fA = F(scene, a)
        fB = F(scene, b)

        controlVariateIntegrand = lambda x: fA + (fB - fA) * (x - a) / (b - a)
        controlVariateIntegral = (b-a) * fA + 0.5 * (b-a) * (fB - fA)
        G = lambda x: F(scene, x) - controlVariateIntegrand(x)
    else:
        controlVariateIntegral = 0.0
        G = lambda x: F(scene, x)
    
    # Get samples.
    T, pdf = sampleT(a, b, size=[sampleCount])
    #Xs = np.array(F(T) / pdf) - pivot
    #pdb.set_trace()
    Xs = controlVariateIntegral + (b - a) * G(T) - pivot

    # Normalize samples for improved stability. This ends up being mathematically a no-op since we multiply L back in in the iteration.
    L = max(1e-6, np.max(np.abs(Xs))) if len(Xs) >= 1 else 1.0
    Xs /= L

    # Evaluate the Taylor polynomial with respect to the pivot.
    M = elementarySymmetricMeans(Xs, order)
    c = 1.0
    terms = []
    for i in range(0, order + 1):
        terms.append(c * M[i])
        c *= L/(i+1)

    # Evaluate `roulette * exp(pivot) * (Σ_k symMeans(X - pivot, k) / k!)`.
    # The expectation is `exp(pivot) * exp(-pivot + E[X]) = exp(E[X])`.
    terms = weights * np.exp(pivot) * np.array(terms)
    return np.sum(terms), terms, sampleCount + (2 if standardize else 0), order

def expByTupleCombinations(roulette, scene, pivot=0.0, tupleSize=3, standardize=False):
    # Roulette.
    weights, order = roulette.weights()
    sampleCount = order

    # Sample.
    if standardize:
        standardize = 2
        fA = F(scene, a)
        fB = F(scene, b)

        G = lambda x: (b - a) * (F(scene, x) + (0.5 - (x - a)/(b - a)) * (fB - fA))
    else:
        G = lambda x: F(scene, x)
    
    # Get samples.
    T = np.arange(tupleSize) / tupleSize

    Xs = []
    for i in range(sampleCount):
        u = np.random.uniform()
        t = (u + T) % 1.0
        t = a + (b - a) * t
        #f = (b - a) * np.mean(F(t))
        f =  (b - a) * np.mean(G(t))

        Xs.append(f)

    Xs = np.array(Xs) - pivot

    # Normalize samples for improved stability. This ends up being mathematically a no-op since we multiply L back in in the iteration.
    L = max(1e-6, np.max(np.abs(Xs))) if len(Xs) >= 1 else 1.0
    Xs /= L

    # Evaluate the Taylor polynomial with respect to the pivot.
    M = elementarySymmetricMeans(Xs, order)
    c = 1.0
    terms = []
    for i in range(0, order + 1):
        terms.append(c * M[i])
        c *= L/(i+1)

    # Evaluate `roulette * exp(pivot) * (Σ_k symMeans(X - pivot, k) / k!)`.
    # The expectation is `exp(pivot) * exp(-pivot + E[X]) = exp(E[X])`.
    terms = weights * np.exp(pivot) * np.array(terms)
    return np.sum(terms), terms, tupleSize * sampleCount + 2 * standardize, order

def expByStratifiedSamplePivot(roulette, scene, tupleSize=3, standardize=False): # Reusing all samples.
    # Roulette.
    weights, order = roulette.weights()
    sampleCount = order + 1

    # Normalize samples for improved stability. This ends up being mathematically a no-op since we multiply L back in in the iteration.
    #L = 1
    # L = max(1e-6, np.max(np.abs(Xs))) if len(Xs) >= 1 else 1.0
    # Xs /= L

    if standardize == True:
        standardize = 2
    if standardize >= 2:
        controlX = np.linspace(a, b, standardize)
        controlF = F(scene, controlX)
        dx = controlX[1] - controlX[0]
        controlVariateIntegral = 0.5 * np.sum(controlF[1:] + controlF[0:-1]) * dx
        controlVariateIntegrand = lambda x: np.interp(x, controlX, controlF)
        G = lambda x: F(scene, x) - controlVariateIntegrand(x)
    else:
        controlVariateIntegral = 0.0
        G = lambda x: F(scene, x)
    
    
    # Get samples.
    T = np.arange(tupleSize) / tupleSize

    Xs = []
    for i in range(sampleCount):
        u = np.random.uniform(size=[tupleSize]) / tupleSize
        t = (u + T) % 1.0
        t = a + (b - a) * t
        f = (b - a) * np.mean(G(t))

        Xs.append(f)

    Xs = np.array(Xs)
    
    # Evaluate symmetric elementary means and find pivot.
    
    result = 0.0
    
    for pivotIndex in range(sampleCount):
        # TODO: Optimize.
        
        #pdb.set_trace()

        pivot = Xs[pivotIndex]
        X_estimate = np.concatenate([Xs[0:pivotIndex], Xs[pivotIndex+1:]])
        X_estimate -= pivot

        M = elementarySymmetricMeans(X_estimate, order)

        expXminusPivot = 0.0

        
        c = 1.0
        for i in range(0, order + 1):
            expXminusPivot += c * M[i] * weights[i]
            c *= 1/(i+1)

        result += np.exp(pivot + controlVariateIntegral) * expXminusPivot
    
    result /= sampleCount
    
    return result, [result], sampleCount * tupleSize + standardize, order

def expByUnbiasedSamplePivot(roulette, scene, tupleSize=3, standardize=False): # Reusing all samples.
    # Roulette.
    weights, order = roulette.weights()
    
    weights = weights[:(MAX_ORDER + 1)]
    order = min(order, MAX_ORDER)
    
    sampleCount = order + 1

    if standardize == True:
        standardize = 2
    if standardize >= 2:
        fA = F(scene, a)
        fB = F(scene, b)
        #controlVariateIntegral = 0.5 * np.sum(controlF[1:] + controlF[0:-1]) * dx
        #controlVariateIntegrand = lambda x: np.interp(x, controlX, controlF)
        #G = lambda x: F(x) - controlVariateIntegrand(x)
        G = lambda x: (b - a) * (F(scene, x) + (0.5 - (x - a)/(b - a)) * (fB - fA))

    else:
        #controlVariateIntegral = 0.0
        G = lambda x: F(scene, x)
    
    # Get samples.
    T = np.arange(tupleSize) / tupleSize

    Xs = []
    for i in range(sampleCount):
        u = np.random.uniform()
        t = (u + T) % 1.0
        t = a + (b - a) * t
        f = (b - a) * np.mean(G(t))

        Xs.append(f)

    Xs = np.array(Xs)
    
    # Evaluate symmetric elementary means and find pivot.
    
    result = 0.0
    
    for pivotIndex in range(sampleCount):
        # TODO: Optimize.
        pivot = Xs[pivotIndex]

        X_estimate = np.concatenate([Xs[0:pivotIndex], Xs[pivotIndex+1:]])
        X_estimate -= pivot

        M = elementarySymmetricMeans(X_estimate, order)

        expXminusPivot = 0.0

        
        c = 1.0
        for i in range(0, order + 1):
            expXminusPivot += c * M[i] * weights[i]
            c *= 1/(i+1)
            
        result += np.exp(pivot) * expXminusPivot
    
    result /= sampleCount
    
    return result, [result], sampleCount * tupleSize + standardize, order

def expByUnbiasedSamplePivotDedicatedPivot(roulette, scene, tupleSize=3, standardize=False): # Reusing all samples.
    # Roulette.
    weights, order = roulette.weights()
    sampleCount = order + 1

    if standardize == True:
        standardize = 2
    if standardize >= 2:
        fA = F(scene, a)
        fB = F(scene, b)
        G = lambda x: (b - a) * (F(scene, x) + (0.5 - (x - a)/(b - a)) * (fB - fA))

    else:
        #controlVariateIntegral = 0.0
        G = lambda x: F(scene, x)
    
    # Get samples.
    T = np.arange(tupleSize) / tupleSize

    Xs = []
    for i in range(sampleCount):
        u = np.random.uniform()
        t = (u + T) % 1.0
        t = a + (b - a) * t
        f = (b - a) * np.mean(G(t))

        Xs.append(f)

    Xs = np.array(Xs)
    
    # Evaluate symmetric elementary means and find pivot.
    
    result = 0.0
    
    for pivotIndex in range(1):
        # TODO: Optimize.
        pivot = Xs[pivotIndex]

        X_estimate = np.concatenate([Xs[0:pivotIndex], Xs[pivotIndex+1:]])
        X_estimate -= pivot

        M = elementarySymmetricMeans(X_estimate, order)

        expXminusPivot = 0.0

        c = 1.0
        for i in range(0, order + 1):
            expXminusPivot += c * M[i] * weights[i]
            c *= 1/(i+1)
            
        result += np.exp(pivot) * expXminusPivot
    
    result /= 1
    
    return result, [result], sampleCount * tupleSize + standardize, order

def expByUnbiasedSamplePivotGoldenRatio(roulette, scene, tupleSize=3, standardize=False): # Reusing all samples.
    # Roulette.
    weights, order = roulette.weights()
    sampleCount = order + 1

    # Normalize samples for improved stability. This ends up being mathematically a no-op since we multiply L back in in the iteration.
    #L = 1
    # L = max(1e-6, np.max(np.abs(Xs))) if len(Xs) >= 1 else 1.0
    # Xs /= L
    # Xs /= L

    if standardize == True:
        standardize = 2
    if standardize >= 2:
        fA = F(scene, a)
        fB = F(scene, b)
        G = lambda x: (b - a) * (F(scene, x) + (0.5 - (x - a)/(b - a)) * (fB - fA))
    else:
        G = lambda x: F(scene, x)
    
    # Get samples.
    T = (np.arange(tupleSize * sampleCount) * 0.61803398875) % 1.0
    
    Xs = []
    for i in range(sampleCount):
        u = np.random.uniform()
        t = (u + T[i * tupleSize : (i+1) * tupleSize]) % 1.0
        t = a + (b - a) * t
        f = (b - a) * np.mean(G(t))

        Xs.append(f)

    Xs = np.array(Xs)
    
    # Evaluate symmetric elementary means and find pivot.
    
    result = 0.0
    
    for pivotIndex in range(sampleCount):
        pivot = Xs[pivotIndex]
        
        X_estimate = np.concatenate([Xs[0:pivotIndex], Xs[pivotIndex+1:]])
        X_estimate -= pivot

        M = elementarySymmetricMeans(X_estimate, order)

        expXminusPivot = 0.0

        c = 1.0
        for i in range(0, order + 1):
            expXminusPivot += c * M[i] * weights[i]
            c *= 1/(i+1)
            
        result += np.exp(pivot) * expXminusPivot
    
    result /= sampleCount
    
    return result, [result], sampleCount * tupleSize + standardize, order

def expByMean(roulette, scene, tupleSize, standardize=False):
    # Roulette.
    sampleCount = tupleSize #getSampleCount(order * tupleSize)

    if standardize:
        fA = F(scene, a)
        fB = F(scene, b)
        
        controlVariateIntegrand = lambda x: fA + (fB - fA) * (x - a) / (b - a)
        controlVariateIntegral = (b-a) * fA + 0.5 * (b-a) * (fB - fA)
        G = lambda x: F(scene, x) - controlVariateIntegrand(x)
    else:
        controlVariateIntegral = 0.0
        G = lambda x: F(scene, x)

    Xs = []
    u = np.random.uniform()
    t = (u + np.arange(sampleCount)/sampleCount) % 1.0
    t = a + (b - a) * t
    f = (b - a) * np.mean(G(t))
    Xs = f
    
    # Get samples.
    mean = np.mean(Xs)

    # Evaluate the Taylor polynomial with respect to the pivot.
    terms = np.array([np.exp(mean + controlVariateIntegral)])
    return np.sum(terms), terms, sampleCount + (2 if standardize else 0), 0
    
   
##########
# Scenes #
##########

def createRandomScene(mu_minorant, mu_majorant, octaveDecayExponent, sceneBias=None, sceneExp=None, seed=None):
    if seed is not None:
        np.random.seed(seed)
    
    N = 3
    x = np.linspace(0, 1, N)
    y = (np.random.uniform(size=[N]) - 0.5) / N**octaveDecayExponent

    for i in range(8):
        N = 2 * N - 1
        x_new = np.linspace(0, 1, N)
        y_new = np.interp(x_new, x, y) + (np.random.uniform(size=[N]) - 0.5) / N**octaveDecayExponent
        x, y = x_new, y_new

    y -= y.min()
    y /= y.max()

    if sceneBias is not None:
        y = np.maximum(y - sceneBias, 0.0)
        y -= y.min()
        y /= y.max()

    if sceneExp is not None:
        y = y ** sceneExp
        y -= y.min()
        y /= y.max()

    y = mu_minorant + (mu_majorant - mu_minorant) * y

    assert not np.any(np.isnan(y))
    return x, y

def loadSceneFromCsv(file, line, multiplier=1.0):
    a, b = 0.0, 1.0
    
    with open(file) as csvFile:
        csvReader = csv.reader(csvFile)
        
        for i, lineStr in enumerate(csvReader):
            if i == line:
                ref_y = multiplier * np.array([-float(x) for x in lineStr if x.strip() != ''])
                ref_x = np.linspace(a, b, len(ref_y))
                break

    return ref_x, ref_y
    
def integrateReference(scene):
    a, b = 0.0, 1.0
    ref_x, ref_y = scene
    
    integral = 0.0

    x0, y0 = ref_x[0], ref_y[0]
    for i in range(1, len(ref_x)):
        x1, y1 = ref_x[i], ref_y[i]
        integral += 0.5 * (y1 + y0) * (x1 - x0)

        x0, y0 = x1, y1

    #result, err = scipy.integrate.quadrature(F, a, b, tol=1e-12, rtol=1e-12, maxiter=1000)
    #result, err = scipy.integrate.quadrature(F, a, b, tol=1e-12, rtol=1e-12, maxiter=5000)

    #assert err < 1e-10
    #return np.exp(result)

    return np.exp(integral)
    
    
# Scene 1: easy, high transmittance
def testSceneEasyHighT():
    return createRandomScene(
        mu_minorant=-0.15 * (1.0 - 0.5),
        mu_majorant=-0.15 * (1.0 + 0.5),
        octaveDecayExponent=1.5,
        sceneBias=3.5,
        sceneExp=3,
        seed=0xf00d + 1,
    )

# Scene 2: easy, super low transmittance
def testSceneEasySuperLowT():
    return createRandomScene(
        mu_minorant=-15 * (1.0 - 0.5),
        mu_majorant=-15 * (1.0 + 0.5),
        octaveDecayExponent=1.5,
        sceneBias=3.5,
        sceneExp=3,
        seed=0xf00d + 1,
    )

# Scene 3: easy, super high transmittance
def testSceneEasySuperHighT():
    return createRandomScene(
        mu_minorant=-0.0015 * (1.0 - 0.5),
        mu_majorant=-0.0015 * (1.0 + 0.5),
        octaveDecayExponent=1.5,
        sceneBias=3.5,
        sceneExp=3,
        seed=0xf00d + 1,
    )

# Scene 4: medium, medium transmittance
def testSceneMediumMediumT():
    return createRandomScene(
        mu_minorant=-0.75 * (1.0 - 0.5),
        mu_majorant=-0.75 * (1.0 + 0.5),
        octaveDecayExponent=1.5,
        sceneBias=0.2,
        sceneExp=3,
        seed=0xf00d + 3,
    )

# Scene 5: hard, medium transmittance
def testSceneHardMediumT():
    return createRandomScene(
        mu_minorant=-0.75 * (1.0 - 0.5),
        mu_majorant=-0.75 * (1.0 + 0.5),
        octaveDecayExponent=1.0,
        sceneBias=0.2,
        sceneExp=3,
        seed=0xf00d + 3,
    )

# Scene 6: nightmare, medium transmittance
def testSceneNightmare():
    return createRandomScene(
        mu_minorant=-0.75 * (1.0 - 0.5),
        mu_majorant=-0.75 * (1.0 + 0.5),
        octaveDecayExponent=0.2,
        sceneBias=0.2,
        sceneExp=1,
        seed=0xf00d + 5,
    )
    

==> img/paper_combing.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.figure import figaspect

X = np.linspace(0.0, 6.0, 200)


def f(X):
	return 0.0 + 0.01 * np.exp(1.0 * X) * np.sin(np.pi * X / 6)**2

Y1 = f(X)

Y2 = (f(X) + f((X + 2) % 6) + f((X + 4) % 6)) / 3.0


styles = ['solid', 'dashed', 'dashdot', 'dotted']


w, h = figaspect(0.6)
fig, ax = plt.subplots(figsize=(w, h))

plt.plot(X, Y1, linestyle=styles[0])
plt.plot(X, Y2, linestyle=styles[1])


plt.legend(['original', 'combed']) #, '4th order (pivot 0)', '1st order (pivot -2)',  'real value'])

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.set_xlim([0.0, 6.0])
ax.set_ylim([0.0, 0.5])
#ax.spines['bottom'].set_visible(False)
#ax.spines['left'].set_visible(False)

#ax.axhline(y=0, color='k')
#ax.axvline(x=0, color='k')
fig.tight_layout()
#fig.set_figaspect(0.5)
fig.savefig("paper_combing.pdf", bbox_inches='tight')

plt.draw()
plt.show()


